Identifying Non-Control Security-Critical Data through Program Dependence Learning

As control-flow protection gets widely deployed, it is difficult for attackers to corrupt control-data and achieve control-flow hijacking. Instead, data-oriented attacks, which manipulate non-control data, have been demonstrated to be feasible and powerful. In data-oriented attacks, a fundamental step is to identify non-control, security-critical data. However, critical data identification processes are not scalable in previous works, because they mainly rely on tedious human efforts to identify critical data. To address this issue, we propose a novel approach that combines traditional program analysis with deep learning. At a higher level, by examining how analysts identify critical data, we first propose dynamic analysis algorithms to identify the program semantics (and features) that are correlated with the impact of a critical data. Then, motivated by the unique challenges in the critical data identification task, we formalize the distinguishing features and use customized program dependence graphs (PDG) to embed the features. Different from previous works using deep learning to learn basic program semantics, this paper adopts a special neural network architecture that can capture the long dependency paths (in the PDG), through which a critical variable propagates its impact. We have implemented a fully-automatic toolchain and conducted comprehensive evaluations. According to the evaluations, our model can achieve 90% accuracy. The toolchain uncovers 80 potential critical variables in Google FuzzBench. In addition, we demonstrate the harmfulness of the exploits using the identified critical variables by simulating 7 data-oriented attacks through GDB.

==> a.py <==
//how to write a image generator

==> graphs/python/directedgraph.py <==
import matplotlib as mpl
import matplotlib.pyplot as plt
import networkx as nx

seed = 13648  # Seed random number generators for reproducibility
G = nx.random_k_out_graph(30, 3, 0.5, seed=seed)
pos = nx.spring_layout(G, seed=seed)

node_sizes = [3 + 10 * i for i in range(len(G))]
M = G.number_of_edges()
edge_colors = range(2, M + 2)
edge_alphas = [(5 + i) / (M + 4) for i in range(M)]
cmap = plt.cm.plasma

nodes = nx.draw_networkx_nodes(G, pos, node_size=20, node_color="blue")
edges = nx.draw_networkx_edges(
    G,
    pos,
    node_size=node_sizes,
    arrowstyle="->",
    arrowsize=10,
    edge_cmap=cmap,
    alpha=0.4,
    width=1.2,
)
# set alpha value for each edge
for i in range(M):
    edges[i].set_alpha(edge_alphas[i])

pc = mpl.collections.PatchCollection(edges, cmap=cmap)
pc.set_array(edge_colors)

ax = plt.gca()
ax.set_axis_off()
# plt.colorbar(pc, ax=ax)
plt.savefig("dpdg.png")

==> graphs/python/pdg.py <==
import matplotlib.pyplot as plt
import networkx as nx

# Use seed when creating the graph for reproducibility
G = nx.random_geometric_graph(200, 0.125, seed=896803)
# position is stored as node attribute data for random_geometric_graph
pos = nx.get_node_attributes(G, "pos")

# find node near center (0.5,0.5)
dmin = 1
ncenter = 0
for n in pos:
    x, y = pos[n]
    d = (x - 0.5) ** 2 + (y - 0.5) ** 2
    if d < dmin:
        ncenter = n
        dmin = d

# color by path length from node near center
p = dict(nx.single_source_shortest_path_length(G, ncenter))

plt.figure(figsize=(8, 8))
nx.draw_networkx_edges(G, pos, alpha=0.4)
nx.draw_networkx_nodes(
    G,
    pos,
    nodelist=list(p.keys()),
    node_size=0,
    node_color=list(p.values()),
    cmap=plt.cm.Reds_r,
)

plt.xlim(-0.05, 1.05)
plt.ylim(-0.05, 1.05)
plt.axis("off")
plt.savefig("structure.png")


==> results/graph.py <==
import matplotlib.pyplot as plt
import matplotlib as mpl

mpl.rcParams['axes.labelweight'] = 'bold'
mpl.rcParams['axes.spines.right'] = False
mpl.rcParams['axes.spines.top'] = False
mpl.rcParams['axes.facecolor'] = 'whitesmoke'


TP = [0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0]
TN = [0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0]
FP = [0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0]
FN = [0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0]

bftpd = [0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0]
ghttpd = [0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0]
proftpd = [0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0]
nginx = [0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0]
telnet = [0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0]
vsftpd = [0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0]

bftpd[2]    = [40,10,13,1]
ghttpd[2]   = [13,2,23,0]
proftpd[2]  = [102,139,72,500]
nginx[2]    = [0,43,344,0]
telnet[2]   = [6,7,6,0]
vsftpd[2]   = [0,21,13,50]

TP[2] = bftpd[2][0] + ghttpd[2][0] + proftpd[2][0] + nginx[2][0] + telnet[2][0] + vsftpd[2][0]
TN[2] = bftpd[2][1] + ghttpd[2][1] + proftpd[2][1] + nginx[2][1] + telnet[2][1]+ vsftpd[2][1]
FN[2] = bftpd[2][2] + ghttpd[2][2] + proftpd[2][2] + nginx[2][2] + telnet[2][2]+ vsftpd[2][2]
FP[2] = bftpd[2][3] + ghttpd[2][3] + proftpd[2][3] + nginx[2][3] + telnet[2][3]+ vsftpd[2][3]


bftpd[4]    = [5,2,14,1]
ghttpd[4]   = [31,1,13,2]
proftpd[4]  = [163,199,6,125]
nginx[4]    = [6,8,340,16]
telnet[4]   = [2,6,5,56]
vsftpd[4]   = [3,18,10,53]

# bftpd[4]    = [48,9,5,2]
# ghttpd[4]   = [13,2,23,0]
# proftpd[4]  = [174,120,0,519]
# nginx[4]    = [0,43,344,0]
# telnet[4]   = [9,4,3,3]
# vsftpd[4]   = [0,60,13,11]

TP[4] = bftpd[4][0] + ghttpd[4][0] + proftpd[4][0] + nginx[4][0] + telnet[4][0] + vsftpd[4][0]
TN[4] = bftpd[4][1] + ghttpd[4][1] + proftpd[4][1] + nginx[4][1] + telnet[4][1]+ vsftpd[4][1]
FN[4] = bftpd[4][2] + ghttpd[4][2] + proftpd[4][2] + nginx[4][2] + telnet[4][2]+ vsftpd[4][2]
FP[4] = bftpd[4][3] + ghttpd[4][3] + proftpd[4][3] + nginx[4][3] + telnet[4][3]+ vsftpd[4][3]

# bftpd[4]    = [21,5,11,2]
# ghttpd[4]   = [9,3,1,6]
# proftpd[4]  = [157,520,15,121]
# nginx[4]    = [326,41,31,9]
# telnet[4]   = [9,7,1,0]
# vsftpd[4]   = [3,53,7,16]

bftpd[6]    = [41,5,12,6]
ghttpd[6]   = [9,2,27,0]
proftpd[6]  = [160,452,14,187]
nginx[6]    = [127,32,217,1] 
telnet[6]   = [11,5,1,2]
vsftpd[6]   = [3,18,10,53]

TP[6] = bftpd[6][0] + ghttpd[6][0] + proftpd[6][0] + nginx[6][0] + telnet[6][0]+ vsftpd[6][0]
TN[6] = bftpd[6][1] + ghttpd[6][1] + proftpd[6][1] + nginx[6][1] + telnet[6][1]+ vsftpd[6][1]
FN[6] = bftpd[6][2] + ghttpd[6][2] + proftpd[6][2] + nginx[6][2] + telnet[6][2]+ vsftpd[6][2]
FP[6] = bftpd[6][3] + ghttpd[6][3] + proftpd[6][3] + nginx[6][3] + telnet[6][3]+ vsftpd[6][3]

# bftpd[6]    = [16,9,31,2]
# ghttpd[6]   = [24,2,7,2]
# nginx[6]    = [124,41,232,6] 
# proftpd[6]  = [166,284,8,358]
# telnet[6]   = [9,7,3,0]
# vsftpd[6]   = [3,65,10,6]

bftpd[8]    = [22,7,31,4]
ghttpd[8]   = [19,1,17,1]
nginx[8]    = [7,27,337,16] 
proftpd[8]  = [159,531,15,108] 
telnet[8]   = [12,7,0,0]
vsftpd[8]   = [3,53,10,18]

TP[8] = bftpd[8][0] + ghttpd[8][0] + proftpd[8][0] + nginx[8][0] + telnet[8][0]+ vsftpd[8][0]
TN[8] = bftpd[8][1] + ghttpd[8][1] + proftpd[8][1] + nginx[8][1] + telnet[8][1]+ vsftpd[8][1]
FN[8] = bftpd[8][2] + ghttpd[8][2] + proftpd[8][2] + nginx[8][2] + telnet[8][2]+ vsftpd[8][2]
FP[8] = bftpd[8][3] + ghttpd[8][3] + proftpd[8][3] + nginx[8][3] + telnet[8][3]+ vsftpd[8][3]


# bftpd[10]    = [9,5,44,6]
# ghttpd[10]   = [9,2,27,0]
# proftpd[10]  = [160,514,14,125]
# nginx[10]    = [240,35,104,8] #[216,42,128,1] #[124,41,232,6] 
# telnet[10]   = [9,7,3,0]
# vsftpd[10]   = [3,55,10,16]

# TP[10] = bftpd[10][0] + ghttpd[10][0] + proftpd[10][0] + nginx[10][0] + telnet[10][0] + vsftpd[10][0]
# TN[10] = bftpd[10][1] + ghttpd[10][1] + proftpd[10][1] + nginx[10][1] + telnet[10][1]+ vsftpd[10][1]
# FN[10] = bftpd[10][2] + ghttpd[10][2] + proftpd[10][2] + nginx[10][2] + telnet[10][2]+ vsftpd[10][2]
# FP[10] = bftpd[10][3] + ghttpd[10][3] + proftpd[10][3] + nginx[10][3] + telnet[10][3]+ vsftpd[10][3]


print(TP)
print(TN)
print(FN)
print(FP)

F1 = [0,0,0,0]
PR = [0,0,0,0]
RE = [0,0,0,0]
ACC = [0,0,0,0]

src = [2,4,6,8]
dst = [0,1,2,3]
for index in range(4):
    j = src[index]
    i = dst[index]
    print(i)
    PR[i] = TP[j] / (TP[j] + FP[j] + 0.00001)
    print(PR[i])
    RE[i] = TP[j] / (TP[j] + FN[j] + 0.00001)
    F1[i] = 2 * RE[i] * PR[i] / (RE[i] + PR[i] + 0.00001)        
    ACC[i] = (TP[j] + TN[j])/(TP[j] + TN[j] + FP[j] + FN[j] + 0.00001)

x1 = [2,4,6,8]

print(ACC[2], F1[2], PR[2], RE[2])
# print(2 * RE[3] * PR[] / (RE[i] + PR[i] + 0.00001)  )
#plt.gca().set_aspect(0.05)
ratio = 0.4 * 0.8
plt.figure(figsize=(10 * ratio, 8 * ratio))
plt.plot(x1, [i * 100 for i in F1], 'cornflowerblue', marker='*', ls='-.',label='F1 Score')
plt.plot(x1, [i * 100 for i in ACC], 'darkseagreen', marker='o',label='Accuracy')

plt.plot(x1, [i * 100 for i in PR], 'lightslategrey', marker='+', ls=':',label='Precision')
plt.plot(x1, [i * 100 for i in RE], 'lightslategrey', marker='x', ls='--',label='Recall')


#plt.plot(x1, y9, 'darkseagreen', marker='o',label='SGI + Basic GCN')
#plt.plot(x1, y11, 'darkseagreen', marker='*', ls='-.',label='SGI + DGCNN')
plt.ylabel('Percentage (%)')
plt.xlabel('Number of Convolutional Layers')
#plt.legend(loc='lower right')
#plt.legend(bbox_to_anchor=(0., 1.02, 1., .102), loc='lower left', ncol=4)
plt.grid(color="lightgray", linewidth=0.4, ls='--')
plt.tight_layout()
plt.savefig('graphdepth.pdf', dpi=600, bbox_inches='tight', pad_inches=0.1)


==> results/tree.py <==
import matplotlib.pyplot as plt
import matplotlib as mpl

mpl.rcParams['axes.labelweight'] = 'bold'
mpl.rcParams['axes.spines.right'] = False
mpl.rcParams['axes.spines.top'] = False
mpl.rcParams['axes.facecolor'] = 'whitesmoke'

TP = [0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0]
TN = [0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0]
FP = [0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0]
FN = [0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0]

bftpd = [0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0]
ghttpd = [0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0]
proftpd = [0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0]
nginx = [0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0]
telnet = [0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0]
vsftpd = [0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0]

bftpd[2]    = [41,6,15,6]
ghttpd[2]   = [30,1,8,3]
proftpd[2]  = [161,100,10,7]
nginx[2]    = [335,25,21,24]
telnet[2]   = [12,7,0,1]
vsftpd[2]   = [14,38,0,35] # need update

TP[2] = bftpd[2][0] + ghttpd[2][0] + proftpd[2][0] + nginx[2][0] + telnet[2][0] + vsftpd[2][0]
TN[2] = bftpd[2][1] + ghttpd[2][1] + proftpd[2][1] + nginx[2][1] + telnet[2][1] + vsftpd[2][1]
FN[2] = bftpd[2][2] + ghttpd[2][2] + proftpd[2][2] + nginx[2][2] + telnet[2][2] + vsftpd[2][2]
FP[2] = bftpd[2][3] + ghttpd[2][3] + proftpd[2][3] + nginx[2][3] + telnet[2][3] + vsftpd[2][3]

bftpd[4]    = [24,8,32,4]
ghttpd[4]   = [20,2,18,2]
proftpd[4]  = [147,93,24,14]
nginx[4]    = [342,33,14,14]
telnet[4]   = [5,7,7,1]
vsftpd[4]   = [2,39,12,34]

TP[4] = bftpd[4][0] + ghttpd[4][0] + proftpd[4][0] + nginx[4][0] + telnet[4][0] + vsftpd[4][0]
TN[4] = bftpd[4][1] + ghttpd[4][1] + proftpd[4][1] + nginx[4][1] + telnet[4][1] + vsftpd[4][1]
FN[4] = bftpd[4][2] + ghttpd[4][2] + proftpd[4][2] + nginx[4][2] + telnet[4][2] + vsftpd[4][2]
FP[4] = bftpd[4][3] + ghttpd[4][3] + proftpd[4][3] + nginx[4][3] + telnet[4][3] + vsftpd[4][3]

bftpd[6]    = [31,7,25,7]
ghttpd[6]   = [24,1,14,3]
nginx[6]    = [342,33,14,14] #[231,45,125,4] 
proftpd[6]  = [147,93,24,14]
telnet[6]   = [19,10,5,4]
vsftpd[6]   = [2,39,12,34]

TP[6] = bftpd[6][0] + ghttpd[6][0] + proftpd[6][0] + nginx[6][0] + telnet[6][0] + vsftpd[6][0]
TN[6] = bftpd[6][1] + ghttpd[6][1] + proftpd[6][1] + nginx[6][1] + telnet[6][1] + vsftpd[6][1]
FN[6] = bftpd[6][2] + ghttpd[6][2] + proftpd[6][2] + nginx[6][2] + telnet[6][2] + vsftpd[6][2]
FP[6] = bftpd[6][3] + ghttpd[6][3] + proftpd[6][3] + nginx[6][3] + telnet[6][3] + vsftpd[6][3]

bftpd[8]    = [30,10,26,2]
ghttpd[8]   = [26,1,12,3]
proftpd[8]  = [152,1,20,17]
nginx[8]    = [334,35,12,12]
telnet[8]   = [9,8,3,0]
vsftpd[8]   = [3,41,11,32]

TP[8] = bftpd[8][0] + ghttpd[8][0] + proftpd[8][0] + nginx[8][0] + telnet[8][0] + vsftpd[8][0]
TN[8] = bftpd[8][1] + ghttpd[8][1] + proftpd[8][1] + nginx[8][1] + telnet[8][1] + vsftpd[8][1]
FN[8] = bftpd[8][2] + ghttpd[8][2] + proftpd[8][2] + nginx[8][2] + telnet[8][2] + vsftpd[8][2]
FP[8] = bftpd[8][3] + ghttpd[8][3] + proftpd[8][3] + nginx[8][3] + telnet[8][3] + vsftpd[8][3]

bftpd[10]    = [22,5,23,8]
ghttpd[10]   = [18,1,4,3]
nginx[10]   =  [337,38,19,11]
proftpd[10]  = [164,94,5,10] # [165,13,13,91]
telnet[10]   = [5,6,7,1]
vsftpd[10]   = [8,17,5,54]

TP[10] = bftpd[10][0] + ghttpd[10][0] + proftpd[10][0] + nginx[10][0] + telnet[10][0] + vsftpd[10][0]
TN[10] = bftpd[10][1] + ghttpd[10][1] + proftpd[10][1] + nginx[10][1] + telnet[10][1] + vsftpd[10][1]
FN[10] = bftpd[10][2] + ghttpd[10][2] + proftpd[10][2] + nginx[10][2] + telnet[10][2] + vsftpd[10][2]
FP[10] = bftpd[10][3] + ghttpd[10][3] + proftpd[10][3] + nginx[10][3] + telnet[10][3] + vsftpd[10][3]

# opcode merging
bftpd[15]    = [24,6,21,7]
ghttpd[15]   = [18,1,3,4]
nginx[15]   =  [338,35,17,12]
proftpd[15]  = [164,94,5,10]
telnet[15]   = [9,6,3,1]
vsftpd[15]   = [9,50,4,21]

#without opcode merging
# bftpd[15]    = [33,8,23,6]
# ghttpd[15]   = [30,1,8,3]
# nginx[15]   =  [346,37,10,12]
# proftpd[15]  = [161,83,10,24]
# telnet[15]   = [8,6,4,1]
# vsftpd[15]   = [6,53,8,20]

# bftpd[15]    = [23,6,9,1]
# ghttpd[15]   = [33,1,5,3]
# nginx[15]   =  [337,38,19,11]
# proftpd[15]  = [156,94,14,10]
# telnet[15]   = [11,7,1,1]
# vsftpd[15]   = [3,30,11,43] # p:13, n:25

TP[15] = bftpd[15][0] + ghttpd[15][0] + proftpd[15][0] + nginx[15][0] + telnet[15][0] + vsftpd[15][0]
TN[15] = bftpd[15][1] + ghttpd[15][1] + proftpd[15][1] + nginx[15][1] + telnet[15][1] + vsftpd[15][1]
FN[15] = bftpd[15][2] + ghttpd[15][2] + proftpd[15][2] + nginx[15][2] + telnet[15][2] + vsftpd[15][2]
FP[15] = bftpd[15][3] + ghttpd[15][3] + proftpd[15][3] + nginx[15][3] + telnet[15][3] + vsftpd[15][3]
print(TP[15] + TN[15] +FP[15] + FN[15])
print(TP[15], TN[15], FP[15], FN[15])

# bftpd[20]    = [23,6,9,1]
# ghttpd[20]   = [20,3,18,1]
# nginx[20]   =  [320,44,36,5]
# proftpd[20]  = [156,94,14,10]
# telnet[20]   = [10,8,2,0]
# vsftpd[20]   = [4,55,10,18]
bftpd[20]    = [21,6,24,7]
ghttpd[20]   = [13,1,9,3]
nginx[20]   =  [344,35,12,12]
proftpd[20]  = [167,92,9,12]
telnet[20]   = [5,7,7,0]
vsftpd[20]   = [7,25,6,46]

TP[20] = bftpd[20][0] + ghttpd[20][0] + proftpd[20][0] + nginx[20][0] + telnet[20][0] + vsftpd[20][0]
TN[20] = bftpd[20][1] + ghttpd[20][1] + proftpd[20][1] + nginx[20][1] + telnet[20][1] + vsftpd[20][1]
FN[20] = bftpd[20][2] + ghttpd[20][2] + proftpd[20][2] + nginx[20][2] + telnet[20][2] + vsftpd[20][2]
FP[20] = bftpd[20][3] + ghttpd[20][3] + proftpd[20][3] + nginx[20][3] + telnet[20][3] + vsftpd[20][3]


bftpd[25]    = [21,6,24,7]
ghttpd[25]   = [15,1,7,3]
nginx[25]   =  [316,36,40,11]
proftpd[25]  = [160,92,9,12]
telnet[25]   = [6,7,6,0]
vsftpd[25]   = [6,20,7,51]

TP[25] = bftpd[25][0] + ghttpd[25][0] + proftpd[25][0] + nginx[25][0] + telnet[25][0] + vsftpd[25][0]
TN[25] = bftpd[25][1] + ghttpd[25][1] + proftpd[25][1] + nginx[25][1] + telnet[25][1] + vsftpd[25][1]
FN[25] = bftpd[25][2] + ghttpd[25][2] + proftpd[25][2] + nginx[25][2] + telnet[25][2] + vsftpd[25][2]
FP[25] = bftpd[25][3] + ghttpd[25][3] + proftpd[25][3] + nginx[25][3] + telnet[25][3] + vsftpd[25][3]

print(TP)
print(TN)
print(FN)
print(FP)

F1 = [0,0,0,0,0,0]
PR = [0,0,0,0,0,0]
RE = [0,0,0,0,0,0]
ACC = [0,0,0,0,0,0]

src = [4,6,8,10,15,20]
dst = [0,1,2,3,4,5]
for index in range(6):
    j = src[index]
    i = dst[index]
    print(i)
    PR[i] = TP[j] / (TP[j] + FP[j] + 0.00001)
    print(PR[i])
    RE[i] = TP[j] / (TP[j] + FN[j] + 0.00001)
    F1[i] = 2 * RE[i] * PR[i] / (RE[i] + PR[i] + 0.00001)        
    ACC[i] = (TP[j] + TN[j])/(TP[j] + TN[j] + FP[j] + FN[j] + 0.00001)

x1 = [4,6,8,10,15,20]

k = 4
print(F1[k], ACC[k], PR[k], RE[k])
#plt.gca().set_aspect(0.5)
ratio = 0.4 * 0.8
plt.figure(figsize=(10 * ratio, 8 * ratio))
plt.plot(x1, [i * 100 for i in F1], 'cornflowerblue', marker='*', ls='-.',label='F1 Score')
plt.plot(x1, [i * 100 for i in ACC], 'darkseagreen', marker='o',label='Accuracy')

plt.plot(x1, [i * 100 for i in PR], 'lightslategrey', marker='+', ls=':',label='Precision')
plt.plot(x1, [i * 100 for i in RE], 'lightslategrey', marker='x', ls='--',label='Recall')


#plt.plot(x1, y9, 'darkseagreen', marker='o',label='SGI + Basic GCN')
#plt.plot(x1, y11, 'darkseagreen', marker='*', ls='-.',label='SGI + DGCNN')
plt.yticks([80, 82, 84, 86, 88, 90, 92])
plt.ylabel('Percentage (%)')
plt.xlabel('Depth of Dependence Tree')
#plt.legend()
plt.grid(color="lightgray", linewidth=0.4, ls='--')
plt.tight_layout()
plt.savefig('treedepth.pdf', dpi=600, bbox_inches='tight', pad_inches=0.1)

